Complete NLO BFKL impact factors for quarkonium hadroproduction in NRQCD: the case of ${}^1S_0^{[1]}$, ${}^1S_0^{[8]}$, and ${}^3S_1^{[8]}$ states

We present the first complete next-to-leading-order calculation of the impact factors for hadroproduction of the ${}^1S_0^{[1]}$, ${}^1S_0^{[8]}$, and ${}^3S_1^{[8]}$ NRQCD states within the BFKL formalism. We complete the recent virtual-correction computation presented in JHEP 12 (2024) 129 by that of the real-emission contributions. We observe the cancellation of the soft divergences between these real- and virtual-emission contributions and we note that the surviving collinear singularities are compatible with factorisation up to one loop for a novel class of processes where BFKL resummation can be applied. Our work indeed represents the first complete NLO quarkonium impact factor in the BFKL framework and paves the way to first next-to-leading-logarithmic-precision studies for hadroproduction of forward-backward quarkonium associated production at hadron colliders.

==> MatrixElements/MEcoeffs_Rg-1S01g.m <==
{(M^2 - s)*s*t*u*(-2*M^2 + s + 2*t + u)*(M^8*(s + 2*t) - 
   M^6*(3*s^2 + 4*s*(2*t + u) + t*(6*t + 5*u)) + 
   u*(s^4 + s*t*(2*t + u)^2 + s^3*(4*t + 3*u) + t^2*(2*t^2 + 3*t*u + u^2) + 
     s^2*(5*t^2 + 6*t*u + 2*u^2)) + M^4*(3*s^3 + s^2*(10*t + 9*u) + 
     2*t*(3*t^2 + 6*t*u + 2*u^2) + s*(13*t^2 + 17*t*u + 5*u^2)) - 
   M^2*(s^4 + s^3*(4*t + 6*u) + s^2*(7*t^2 + 16*t*u + 8*u^2) + 
     t*(2*t^3 + 9*t^2*u + 7*t*u^2 + u^3) + 
     s*(6*t^3 + 17*t^2*u + 10*t*u^2 + 2*u^3))), 
 u*(M^12*(-2*s*t*u - 4*t^2*u + s^2*(2*t + u)) - 
   M^10*(-4*t^2*u*(2*t + 3*u) + s^3*(11*t + 4*u) + 
     s*t*(16*t^2 - 12*t*u - 7*u^2) + 2*s^2*(10*t^2 + t*u + u^2)) + 
   M^8*(s^4*(23*t + 6*u) + s^3*(75*t^2 + 29*t*u + 8*u^2) - 
     t^2*u*(4*t^2 + 20*t*u + 13*u^2) + s*t*(48*t^3 + 36*t^2*u - 31*t*u^2 - 
       9*u^3) + s^2*(96*t^3 + 38*t^2*u - 9*t*u^2 + u^3)) - 
   M^6*(s^5*(23*t + 4*u) - 2*t^2*u^2*(4*t^2 + 8*t*u + 3*u^2) + 
     4*s^4*(26*t^2 + 14*t*u + 3*u^2) + 2*s^2*t*(78*t^3 + 106*t^2*u + 
       8*t*u^2 - 9*u^3) + s^3*(183*t^3 + 152*t^2*u + 20*t*u^2 + 4*u^3) + 
     s*t*(48*t^4 + 112*t^3*u + 31*t^2*u^2 - 26*t*u^3 - 5*u^4)) + 
   s^2*u*(2*s^5*t + s^4*(12*t^2 + 5*t*u + u^2) + 
     s^3*t*(31*t^2 + 21*t*u + 5*u^2) + s^2*t*(47*t^3 + 45*t^2*u + 12*t*u^2 - 
       u^3) + s*t*(42*t^4 + 60*t^3*u + 27*t^2*u^2 + t*u^3 - u^4) + 
     t^2*(16*t^4 + 34*t^3*u + 27*t^2*u^2 + 9*t*u^3 + u^4)) + 
   M^4*(-(t^2*u^3*(2*t + u)^2) + s^6*(11*t + u) + 
     s^5*(63*t^2 + 45*t*u + 8*u^2) + s^3*t*(165*t^3 + 312*t^2*u + 98*t*u^2 - 
       4*u^3) + 2*s^4*(71*t^3 + 87*t^2*u + 22*t*u^2 + 3*u^3) + 
     s^2*t*(94*t^4 + 284*t^3*u + 166*t^2*u^2 - 3*t*u^3 - 11*u^4) + 
     s*t*(16*t^5 + 82*t^4*u + 87*t^3*u^2 + 16*t^2*u^3 - 7*t*u^4 - u^5)) - 
   M^2*s*(2*s^6*t + 2*s^5*(7*t^2 + 8*t*u + u^2) + 
     s^4*(39*t^3 + 80*t^2*u + 27*t*u^2 + 4*u^3) + 
     t^3*u*(16*t^3 + 34*t^2*u + 23*t*u^2 + 5*u^3) + 
     s^3*t*(57*t^3 + 175*t^2*u + 84*t*u^2 + 10*u^3) + 
     s^2*t*(46*t^4 + 215*t^3*u + 160*t^2*u^2 + 22*t*u^3 - 7*u^4) + 
     s*(16*t^6 + 126*t^5*u + 157*t^4*u^2 + 59*t^3*u^3 - 2*t*u^5))), 
 (M^2 - s)*s*(M^2 - u)*u*(-(s^5*t) - 8*s^4*t^2 - 
   s^2*t*(55*t^3 + 42*t^2*u + 4*t*u^2 - 3*u^3) + 
   s^3*(-28*t^3 - 7*t^2*u + 3*t*u^2 + 2*u^3) - 
   s*t^2*(58*t^3 + 86*t^2*u + 42*t*u^2 + 7*u^3) - 
   t*(24*t^5 + 58*t^4*u + 55*t^3*u^2 + 28*t^2*u^3 + 8*t*u^4 + u^5) + 
   2*M^8*(t*u + s*(t + u)) - M^6*(-16*t^3 + 3*t*u^2 + 2*s*u*(7*t + 2*u) + 
     s^2*(3*t + 4*u)) - M^4*(s^3*(t - 2*u) + s^2*(13*t^2 - 17*t*u - 8*u^2) + 
     s*(56*t^3 - 17*t*u^2 - 2*u^3) + t*(56*t^3 + 56*t^2*u + 13*t*u^2 + 
       u^3)) + M^2*(3*s^4*t + s^3*(21*t^2 - 5*t*u - 4*u^2) + 
     s*t*(112*t^3 + 94*t^2*u + 9*t*u^2 - 5*u^3) + 
     s^2*(69*t^3 + 9*t^2*u - 16*t*u^2 - 4*u^3) + 
     t*(64*t^4 + 112*t^3*u + 69*t^2*u^2 + 21*t*u^3 + 3*u^4))), 
 -(s*(M^12*(-2*t*u^2 + s*(4*t^2 + 2*t*u - u^2)) + 
    M^10*(s^2*(-12*t^2 - 7*t*u + 2*u^2) + t*u*(16*t^2 + 20*t*u + 11*u^2) + 
      s*(-8*t^3 - 12*t^2*u + 2*t*u^2 + 4*u^3)) + 
    M^8*(s^3*(13*t^2 + 9*t*u - u^2) + s^2*(20*t^3 + 31*t^2*u + 9*t*u^2 - 
        8*u^3) - t*u*(48*t^3 + 96*t^2*u + 75*t*u^2 + 23*u^3) + 
      s*(4*t^4 - 36*t^3*u - 38*t^2*u^2 - 29*t*u^3 - 6*u^4)) + 
    M^6*(-(s^4*t*(6*t + 5*u)) - 2*s^3*(8*t^3 + 13*t^2*u + 9*t*u^2 - 2*u^3) + 
      4*s*u*(28*t^4 + 53*t^3*u + 38*t^2*u^2 + 14*t*u^3 + u^4) + 
      s^2*(-8*t^4 + 31*t^3*u + 16*t^2*u^2 + 20*t*u^3 + 12*u^4) + 
      t*u*(48*t^4 + 156*t^3*u + 183*t^2*u^2 + 104*t*u^3 + 23*u^4)) + 
    s*u^2*(s^4*t*(-t + u) + s^3*t*(-9*t^2 - t*u + u^2) - 
      s^2*(27*t^4 + 27*t^3*u + 12*t^2*u^2 + 5*t*u^3 + u^4) - 
      s*t*(34*t^4 + 60*t^3*u + 45*t^2*u^2 + 21*t*u^3 + 5*u^4) - 
      t*(16*t^5 + 42*t^4*u + 47*t^3*u^2 + 31*t^2*u^3 + 12*t*u^4 + 2*u^5)) + 
    M^4*(s^5*t*(t + u) + s^4*t*(4*t^2 + 7*t*u + 11*u^2) + 
      s^3*(4*t^4 - 16*t^3*u + 3*t^2*u^2 + 4*t*u^3 - 6*u^4) - 
      s^2*u*(87*t^4 + 166*t^3*u + 98*t^2*u^2 + 44*t*u^3 + 8*u^4) - 
      s*u*(82*t^5 + 284*t^4*u + 312*t^3*u^2 + 174*t^2*u^3 + 45*t*u^4 + u^5) - 
      t*u*(16*t^5 + 94*t^4*u + 165*t^3*u^2 + 142*t^2*u^3 + 63*t*u^4 + 
        11*u^5)) + M^2*u*(-2*s^5*t*u + s^4*(5*t^3 - 7*t*u^2) + 
      s^3*(23*t^4 + 59*t^3*u + 22*t^2*u^2 + 10*t*u^3 + 4*u^4) + 
      t*u*(16*t^5 + 46*t^4*u + 57*t^3*u^2 + 39*t^2*u^3 + 14*t*u^4 + 2*u^5) + 
      s^2*(34*t^5 + 157*t^4*u + 160*t^3*u^2 + 84*t^2*u^3 + 27*t*u^4 + 
        2*u^5) + s*t*(16*t^5 + 126*t^4*u + 215*t^3*u^2 + 175*t^2*u^3 + 
        80*t*u^4 + 16*u^5)))), s*t*(M^2 - u)*u*(-2*M^2 + s + 2*t + u)*
  (M^8*(2*t + u) - M^6*(5*s*t + 6*t^2 + 4*s*u + 8*t*u + 3*u^2) + 
   M^4*(6*t^3 + 13*t^2*u + 10*t*u^2 + 3*u^3 + s^2*(4*t + 5*u) + 
     s*(12*t^2 + 17*t*u + 9*u^2)) + s*(2*t^4 + 4*t^3*u + 5*t^2*u^2 + 
     4*t*u^3 + u^4 + s^2*(t^2 + t*u + 2*u^2) + 
     s*(3*t^3 + 4*t^2*u + 6*t*u^2 + 3*u^3)) - 
   M^2*(s^3*(t + 2*u) + (t + u)^2*(2*t^2 + 2*t*u + u^2) + 
     s^2*(7*t^2 + 10*t*u + 8*u^2) + s*(9*t^3 + 17*t^2*u + 16*t*u^2 + 6*u^3)))}


==> MatrixElements/MEcoeffs_Rg-1S08g.m <==
{(M^2 - s)*s*t*u*(-2*M^2 + s + 2*t + u)*(M^8*(s + 2*t) - 
   M^6*(3*s^2 + 7*s*t + 6*t^2 + 4*s*u + 5*t*u) + 
   u*(s^4 + 3*s^3*(t + u) + s*t*(t^2 - t*u - u^2) + 
     t^2*(2*t^2 + 3*t*u + u^2) + s^2*(t^2 + 3*t*u + 2*u^2)) + 
   M^4*(3*s^3 + s^2*(8*t + 9*u) + 2*t*(3*t^2 + 6*t*u + 2*u^2) + 
     s*(11*t^2 + 13*t*u + 5*u^2)) - M^2*(s^4 + 3*s^3*(t + 2*u) + 
     s^2*(5*t^2 + 11*t*u + 8*u^2) + t*(2*t^3 + 9*t^2*u + 7*t*u^2 + u^3) + 
     s*(5*t^3 + 10*t^2*u + 5*t*u^2 + 2*u^3))), 
 u*(2*M^12*(-(s*t*u) - 4*t^2*u + s^2*(t + u)) - 
   M^10*(-8*t^2*u*(2*t + 3*u) + s^3*(11*t + 8*u) + 
     s*t*(16*t^2 - 30*t*u - 7*u^2) + 2*s^2*(9*t^2 + 6*t*u + 2*u^2)) + 
   M^8*(s^4*(23*t + 12*u) - 2*t^2*u*(4*t^2 + 20*t*u + 13*u^2) + 
     s^3*(66*t^2 + 59*t*u + 16*u^2) + s*t*(48*t^3 + 2*t^2*u - 76*t*u^2 - 
       9*u^3) + s^2*(82*t^3 + 20*t^2*u + 15*t*u^2 + 2*u^3)) - 
   M^6*(s^5*(23*t + 8*u) - 4*t^2*u^2*(4*t^2 + 8*t*u + 3*u^2) + 
     s^4*(90*t^2 + 88*t*u + 24*u^2) + 2*s^2*t*(67*t^3 + 70*t^2*u - 7*t*u^2 + 
       2*u^3) + s^3*(143*t^3 + 134*t^2*u + 82*t*u^2 + 8*u^3) + 
     s*t*(48*t^4 + 90*t^3*u - 39*t^2*u^2 - 66*t*u^3 - 5*u^4)) + 
   s^2*u*(2*s^5*t + s^4*(8*t^2 + 7*t*u + 2*u^2) + 
     s^3*t*(12*t^2 + 13*t*u + 11*u^2) + 2*t^3*(8*t^3 + 14*t^2*u + 9*t*u^2 + 
       2*u^3) + s^2*t*(18*t^3 + 8*t^2*u + 10*t*u^2 + 3*u^3) + 
     s*t*(28*t^4 + 24*t^3*u + 8*t^2*u^2 + t*u^3 + u^4)) - 
   M^2*s*(2*s^6*t + 2*s^5*(6*t^2 + 9*t*u + 2*u^2) + 
     s^4*(28*t^3 + 59*t^2*u + 47*t*u^2 + 8*u^3) + 
     s^3*t*(38*t^3 + 89*t^2*u + 67*t*u^2 + 38*u^3) + 
     s*t^2*(16*t^4 + 112*t^3*u + 108*t^2*u^2 + 23*t*u^3 - 5*u^4) + 
     2*t^2*u*(8*t^4 + 14*t^3*u + 5*t^2*u^2 - 2*t*u^3 - u^4) + 
     s^2*t*(36*t^4 + 132*t^3*u + 68*t^2*u^2 + 21*t*u^3 + 7*u^4)) + 
   M^4*(-2*t^2*u^3*(2*t + u)^2 + s^6*(11*t + 2*u) + 
     s^5*(54*t^2 + 59*t*u + 16*u^2) + s^4*(105*t^3 + 143*t^2*u + 100*t*u^2 + 
       12*u^3) + s^3*t*(124*t^3 + 195*t^2*u + 88*t*u^2 + 40*u^3) + 
     s^2*t*(84*t^4 + 220*t^3*u + 77*t^2*u^2 - 21*t*u^3 - u^4) + 
     s*t*(16*t^5 + 76*t^4*u + 52*t^3*u^2 - 29*t^2*u^3 - 22*t*u^4 - u^5))), 
 (M^2 - s)*s*(M^2 - u)*u*(-(s^5*t) - s^4*t*(5*t + 2*u) - 
   s^3*(12*t^3 + 5*t^2*u + t*u^2 - 4*u^3) - 
   s^2*t*(28*t^3 + 8*t^2*u + 8*t*u^2 + u^3) - 
   s*t*(44*t^4 + 36*t^3*u + 8*t^2*u^2 + 5*t*u^3 + 2*u^4) - 
   t*(24*t^5 + 44*t^4*u + 28*t^3*u^2 + 12*t^2*u^3 + 5*t*u^4 + u^5) + 
   2*M^8*(t*u + s*(t + 2*u)) - M^6*(s^2*(3*t + 8*u) + 
     t*(-16*t^2 + 6*t*u + 3*u^2) + 2*s*(3*t^2 + 7*t*u + 4*u^2)) + 
   M^4*(-(s^3*(t - 4*u)) + s^2*(2*t^2 + 11*t*u + 16*u^2) - 
     t*(56*t^3 + 34*t^2*u - 2*t*u^2 + u^3) + 
     s*(-34*t^3 + 16*t^2*u + 11*t*u^2 + 4*u^3)) + 
   M^2*(3*s^4*t + s^3*(9*t^2 + 3*t*u - 8*u^2) + 
     s^2*(29*t^3 + t^2*u - 8*t*u^2 - 8*u^3) + 
     s*t*(82*t^3 + 34*t^2*u + t*u^2 + 3*u^3) + 
     t*(64*t^4 + 82*t^3*u + 29*t^2*u^2 + 9*t*u^3 + 3*u^4))), 
 -(s*(2*M^12*(-(t*u^2) + s*(4*t^2 + t*u - u^2)) + 
    M^10*(s^2*(-24*t^2 - 7*t*u + 4*u^2) + t*u*(16*t^2 + 18*t*u + 11*u^2) - 
      2*s*(8*t^3 + 15*t^2*u - 6*t*u^2 - 4*u^3)) + 
    M^8*(s^3*(26*t^2 + 9*t*u - 2*u^2) + s^2*(40*t^3 + 76*t^2*u - 15*t*u^2 - 
        16*u^3) - t*u*(48*t^3 + 82*t^2*u + 66*t*u^2 + 23*u^3) + 
      s*(8*t^4 - 2*t^3*u - 20*t^2*u^2 - 59*t*u^3 - 12*u^4)) + 
    M^6*(-(s^4*t*(12*t + 5*u)) + s^3*(-32*t^3 - 66*t^2*u + 4*t*u^2 + 8*u^3) + 
      2*s*u*(45*t^4 + 70*t^3*u + 67*t^2*u^2 + 44*t*u^3 + 4*u^4) + 
      t*u*(48*t^4 + 134*t^3*u + 143*t^2*u^2 + 90*t*u^3 + 23*u^4) + 
      s^2*(-16*t^4 - 39*t^3*u - 14*t^2*u^2 + 82*t*u^3 + 24*u^4)) - 
    s*u^2*(s^4*t*u + s^3*t*(4*t^2 + t*u + 3*u^2) + 
      s^2*(18*t^4 + 8*t^3*u + 10*t^2*u^2 + 11*t*u^3 + 2*u^4) + 
      s*t*(28*t^4 + 24*t^3*u + 8*t^2*u^2 + 13*t*u^3 + 7*u^4) + 
      2*t*(8*t^5 + 14*t^4*u + 9*t^3*u^2 + 6*t^2*u^3 + 4*t*u^4 + u^5)) + 
    M^4*(s^5*t*(2*t + u) + s^4*t*(8*t^2 + 22*t*u + u^2) + 
      s^3*(8*t^4 + 29*t^3*u + 21*t^2*u^2 - 40*t*u^3 - 12*u^4) - 
      s^2*u*(52*t^4 + 77*t^3*u + 88*t^2*u^2 + 100*t*u^3 + 16*u^4) - 
      s*u*(76*t^5 + 220*t^4*u + 195*t^3*u^2 + 143*t^2*u^3 + 59*t*u^4 + 
        2*u^5) - t*u*(16*t^5 + 84*t^4*u + 124*t^3*u^2 + 105*t^2*u^3 + 
        54*t*u^4 + 11*u^5)) + M^2*u*(-2*s^5*t^2 + 
      s^4*t*(-4*t^2 - 5*t*u + 7*u^2) + s^3*(10*t^4 + 23*t^3*u + 21*t^2*u^2 + 
        38*t*u^3 + 8*u^4) + 2*t*u*(8*t^5 + 18*t^4*u + 19*t^3*u^2 + 
        14*t^2*u^3 + 6*t*u^4 + u^5) + s^2*(28*t^5 + 108*t^4*u + 68*t^3*u^2 + 
        67*t^2*u^3 + 47*t*u^4 + 4*u^5) + s*t*(16*t^5 + 112*t^4*u + 
        132*t^3*u^2 + 89*t^2*u^3 + 59*t*u^4 + 18*u^5)))), 
 s*t*(M^2 - u)*u*(-2*M^2 + s + 2*t + u)*(M^8*(2*t + u) - 
   M^6*(5*s*t + 6*t^2 + 4*s*u + 7*t*u + 3*u^2) + 
   M^4*(6*t^3 + 11*t^2*u + 8*t*u^2 + 3*u^3 + s^2*(4*t + 5*u) + 
     s*(12*t^2 + 13*t*u + 9*u^2)) + s*(2*t^4 + t^3*u + t^2*u^2 + 3*t*u^3 + 
     u^4 + s^2*(t^2 - t*u + 2*u^2) + s*(3*t^3 - t^2*u + 3*t*u^2 + 3*u^3)) - 
   M^2*(s^3*(t + 2*u) + (t + u)^2*(2*t^2 + t*u + u^2) + 
     s^2*(7*t^2 + 5*t*u + 8*u^2) + s*(9*t^3 + 10*t^2*u + 11*t*u^2 + 6*u^3)))}


==> MatrixElements/MEcoeffs_Rg-3S18g.m <==
{-54*(M^2 - s)*(-2*M^2 + s + 2*t + u)*(M^8 - M^6*(3*s + 2*t + 3*u) + 
   (s - t)*u*(s^2 + 3*s*t + 2*t^2 + 2*s*u + 3*t*u + u^2) + 
   M^4*(3*s^2 + 4*s*t + t^2 + 7*s*u + 3*t*u + 3*u^2) - 
   M^2*(s^3 - 2*t^2*u + u^3 + s^2*(2*t + 5*u) + s*(t^2 + 5*t*u + 5*u^2))), 
 -324*M^12 + M^10*(1323*s + 1102*t + 1269*u) - 
  54*s*u*(s + 2*t + u)^2*(2*s^2 - s*t - 3*t^2 + 3*s*u - 2*t*u + u^2) - 
  M^8*(2133*s^2 + 3538*s*t + 1108*t^2 + 4401*s*u + 3170*t*u + 1890*u^2) + 
  M^6*(1701*s^3 + 130*t^3 + 1669*t^2*u + 3321*t*u^2 + 1323*u^3 + 
    8*s^2*(532*t + 729*u) + s*(2491*t^2 + 8203*t*u + 5400*u^2)) - 
  M^4*(675*s^4 - 200*t^4 - 848*t^3*u + 729*t^2*u^2 + 1431*t*u^3 + 432*u^4 + 
    s^3*(2306*t + 3645*u) + s^2*(1977*t^2 + 7571*t*u + 5562*u^2) + 
    s*(-16*t^3 + 2074*t^2*u + 6480*t*u^2 + 2970*u^3)) + 
  27*M^2*(4*s^5 + 3*s^4*(6*t + 13*u) + 2*s^3*(11*t^2 + 54*t*u + 45*u^2) + 
    s^2*u*(25*t^2 + 153*t*u + 79*u^2) + 
    2*u*(-10*t^4 - 11*t^3*u + t^2*u^2 + 4*t*u^3 + u^4) + 
    s*(-8*t^4 - 80*t^3*u - 9*t^2*u^2 + 67*t*u^3 + 26*u^4)), 
 540*M^12 - 3*M^10*(747*s + 482*t + 693*u) + 54*s*u*(s + 2*t + u)^2*
   (3*s^2 - 2*s*t - 5*t^2 + 5*s*u - 3*t*u + 2*u^2) + 
  M^8*(3618*s^2 + 4874*s*t + 868*t^2 + 7317*s*u + 4290*t*u + 3105*u^2) - 
  M^6*(2835*s^3 - 670*t^3 + 1191*t^2*u + 4642*t*u^2 + 2241*u^3 + 
    15*s^2*(397*t + 648*u) + s*(1905*t^2 + 11675*t*u + 8964*u^2)) + 
  M^4*(1080*s^4 - 632*t^4 - 2112*t^3*u + 361*t^2*u^2 + 2138*t*u^3 + 783*u^4 + 
    s^3*(3175*t + 5994*u) + s^2*(1393*t^2 + 11116*t*u + 9234*u^2) + 
    s*(-1712*t^3 + 818*t^2*u + 9647*t*u^2 + 5049*u^3)) - 
  M^2*(162*s^5 + 54*s^4*(12*t + 31*u) - 54*u*(2*t + u)^2*
     (4*t^2 + t*u - 2*u^2) + s^3*(432*t^2 + 4271*t*u + 3969*u^2) + 
    s^2*(-810*t^3 - 125*t^2*u + 6463*t*u^2 + 3618*u^3) + 
    s*(-756*t^4 - 4504*t^3*u - 1043*t^2*u^2 + 3002*t*u^3 + 1269*u^4)), 
 -540*M^12 + 3*M^10*(693*s + 482*t + 747*u) - 54*s*u*(s + 2*t + u)^2*
   (2*s^2 - 3*s*t - 5*t^2 + 5*s*u - 2*t*u + 3*u^2) - 
  M^8*(3105*s^2 + 4290*s*t + 868*t^2 + 7317*s*u + 4874*t*u + 3618*u^2) + 
  M^6*(2241*s^3 - 670*t^3 + 1905*t^2*u + 5955*t*u^2 + 2835*u^3 + 
    s^2*(4642*t + 8964*u) + s*(1191*t^2 + 11675*t*u + 9720*u^2)) - 
  M^4*(783*s^4 - 632*t^4 - 1712*t^3*u + 1393*t^2*u^2 + 3175*t*u^3 + 
    1080*u^4 + s^3*(2138*t + 5049*u) + s^2*(361*t^2 + 9647*t*u + 9234*u^2) + 
    s*(-2112*t^3 + 818*t^2*u + 11116*t*u^2 + 5994*u^3)) + 
  M^2*(108*s^5 + 27*s^4*(14*t + 47*u) + 2*s^3*u*(1501*t + 1809*u) + 
    s^2*(-1080*t^3 - 1043*t^2*u + 6463*t*u^2 + 3969*u^3) + 
    54*u*(-14*t^4 - 15*t^3*u + 8*t^2*u^2 + 12*t*u^3 + 3*u^4) + 
    s*(-864*t^4 - 4504*t^3*u - 125*t^2*u^2 + 4271*t*u^3 + 1674*u^4)), 
 324*M^12 - M^10*(1269*s + 1102*t + 1323*u) + 54*s*u*(s + 2*t + u)^2*
   (s^2 - 2*s*t - 3*t^2 + 3*s*u - t*u + 2*u^2) + 
  M^8*(1890*s^2 + 3170*s*t + 1108*t^2 + 4401*s*u + 3538*t*u + 2133*u^2) - 
  M^6*(1323*s^3 + 130*t^3 + 2491*t^2*u + 4256*t*u^2 + 1701*u^3 + 
    27*s^2*(123*t + 200*u) + s*(1669*t^2 + 8203*t*u + 5832*u^2)) + 
  M^4*(432*s^4 - 200*t^4 - 16*t^3*u + 1977*t^2*u^2 + 2306*t*u^3 + 675*u^4 + 
    27*s^3*(53*t + 110*u) + 27*s^2*(27*t^2 + 240*t*u + 206*u^2) + 
    s*(-848*t^3 + 2074*t^2*u + 7571*t*u^2 + 3645*u^3)) - 
  27*M^2*(2*s^5 + s^4*(8*t + 26*u) + 2*u*(2*t + u)^2*(-t^2 + t*u + 2*u^2) + 
    s^3*(2*t^2 + 67*t*u + 79*u^2) + s^2*(-22*t^3 - 9*t^2*u + 153*t*u^2 + 
      90*u^3) + s*(-20*t^4 - 80*t^3*u + 25*t^2*u^2 + 108*t*u^3 + 39*u^4)), 
 54*(M^2 - u)*(-2*M^2 + s + 2*t + u)*(M^8 - M^6*(3*s + 2*t + 3*u) - 
   s*(t - u)*(s^2 + 3*s*t + 2*t^2 + 2*s*u + 3*t*u + u^2) + 
   M^4*(3*s^2 + 3*s*t + t^2 + 7*s*u + 4*t*u + 3*u^2) - 
   M^2*(s^3 + 5*s^2*u + u*(t + u)^2 + s*(-2*t^2 + 5*t*u + 5*u^2)))}


==> MatrixElements/MEcoeffs_Rq-3S18q.m <==
{t*(-2*M^2 + s + 2*t + u)^2*(-2*M^2*u*(s + u) + 2*s*u*(s + t + u)) + 
  2*Nc^2*u*(s^2*(s + t + u)*(s + 2*t + u)^2 + 2*M^6*(-s^2 + s*u + 2*t*u) + 
    M^4*(5*s^3 + 8*s^2*t - 4*t*u*(2*t + u) - 3*s*u*(4*t + u)) + 
    M^2*(-4*s^4 + t*u*(2*t + u)^2 + s*u*(2*t + u)*(5*t + u) - 
      s^2*t*(10*t + 3*u) - s^3*(13*t + 5*u))), 
 -2*u*(t*(-2*M^2 + s + 2*t + u)^2*(M^2*(s - u) + s*(s + t + u)) + 
   Nc^2*(s*u*(s + t + u)*(s + 2*t + u)^2 + 2*M^6*(s^2 - s*u + 2*t*u) - 
     M^4*(3*s^3 + 8*s^2*t + s*(4*t - 5*u)*u + 4*t*u*(2*t + u)) + 
     M^2*(s^4 + 5*s^3*t + s*(t - 4*u)*u*(2*t + u) + t*u*(2*t + u)^2 + 
       s^2*(6*t^2 + 5*t*u - 5*u^2)))), 
 2*s*(t*(-2*M^2 + s + 2*t + u)^2*(M^2*(-s + u) + u*(s + t + u)) + 
   Nc^2*(s*u*(s + t + u)*(s + 2*t + u)^2 + 2*M^6*(2*s*t - s*u + u^2) - 
     M^4*(s^2*(4*t - 5*u) + 4*s*t*(2*t + u) + u^2*(8*t + 3*u)) + 
     M^2*(s^3*(t - 4*u) + u^2*(2*t + u)*(3*t + u) + 
       s^2*(4*t^2 - 7*t*u - 5*u^2) + s*t*(4*t^2 + 2*t*u + 5*u^2)))), 
 -(t*(-2*M^2 + s + 2*t + u)^2*(-2*M^2*s*(s + u) + 2*s*u*(s + t + u))) - 
  2*Nc^2*s*(u^2*(s + t + u)*(s + 2*t + u)^2 + 2*M^6*(-u^2 + s*(2*t + u)) - 
    M^4*(4*s*t*(2*t + 3*u) + s^2*(4*t + 3*u) - u^2*(8*t + 5*u)) + 
    M^2*(s^3*(t + u) - u^2*(2*t + u)*(5*t + 4*u) + s^2*t*(4*t + 7*u) + 
      s*(4*t^3 + 10*t^2*u - 3*t*u^2 - 5*u^3)))}

